The art of counterpoint: a Mazzola-type model of three-voice first-species counterpoint

In this paper, we extend Mazzola's model of two-voice counterpoint to three-voice first-species counterpoint. The construction combines a fiber product over a shared lower voice with a harmonic mask and a two-stage maximization defining admitted successors. For the Fuxian dichotomy, we compute the successor relation and investigate connections with the Riemann dichotomy and neo-Riemannian transformations. Among pairs of same-mode triads, the model admits the most transporter realizations exactly at the pairs that generate Mazzola's Riemann monoid, but it does not single out the dominant-tonic pair, and it admits only 12 of the 192 parsimonious neo-Riemannian realizations, largely because it excludes transitions that keep a pair of voices stationary.

==> anc/README.txt <==
Ancillary files for
"The art of counterpoint: A Mazzola-type model of three-voice first-species
counterpoint" (R. Okumura and T. Shibayama).

Requirements: Python 3 (tested with Python 3.11), standard library only.
Each script checks the values stated in the paper with assert statements,
so a run that finishes without an AssertionError confirms them.

strict_style_3voice_counts.py
    Enumerates the three-voice strict style of Section 4: the progression
    counts by type and by voice pair, the reduced and refined counts, and the
    variants in the remark on alternative rule choices. It also reproduces
    the two-voice counts of Arias-Valero et al. (2023, Tables 1-2).
    Output: counts.json (written beside the script).
    Run time: a few seconds.

model_eval_3voice.py
    Evaluates the successor relation (V0) and the variant without joint
    maximization (V1) against the reduced strict style (Section 5), and
    checks the successor counts of Appendix A. It also reproduces
    Arias-Valero et al. (2023, Table 3).
    Requires strict_style_3voice_counts.py in the same directory.
    Output: eval_results.json (written beside the script).
    Run time: about ten seconds.

verify_transfer_principle.py
    Verifies Table 1, the successor counts of Appendix A, the six-periodicity
    of the forbidden-target tables in the supplementary material, and the
    transfer principle of Section 6.3, including the counts of admitted
    transporter realizations.
    Output: transfer_table.tex (written to the current directory), an
    alternative layout of the table of admitted values of gcd(d,6).
    Run time: a few seconds.

Usage:
    python3 strict_style_3voice_counts.py
    python3 model_eval_3voice.py
    python3 verify_transfer_principle.py

Conventions: a state [c,b,a]^T has lower, middle, and upper pitch classes
a, a+b, a+c; K = {0,3,4,7,8,9}; the polarity is p(x) = 2 + 5x; the variable X
in strict_style_3voice_counts.py is the diatonic set written Dia in the paper.


==> anc/model_eval_3voice.py <==
"""Evaluate the three-voice Mazzola-type model (Sections 2-3 of the paper)
against the reduced three-voice strict style (Section 4); see Section 5.

Python 3, standard library only.  Requires strict_style_3voice_counts.py in the
same directory.  Run this file to print the tables and write eval_results.json.

Model conventions follow the paper: a state [c,b,a]^T has lower,
middle, and upper pitch classes a, a+b, a+c; the Fuxian dichotomy is
K={0,3,4,7,8,9} with polarity p(x)=2+5x; H_Fux is the 26-element mask.

Model variants (Section 5)
  V0  the successor relation S_H of the paper, with the joint
      maximization over the tuples Gamma_H(xi);
  V1  no joint maximization: Gamma_H(xi) is replaced by Sigma(xi), so eta is
      admitted if every active pair alpha has pi_alpha(eta) in g_alpha X[eps]
      for some maximizing g_alpha (independent pairwise application of the
      two-voice model).
A total repetition eta = xi is non-polarized in both variants and is reported
separately, as in Arias-Valero et al. (2023).

The numbers printed in the section "Numbers used in the evaluation subsection"
are those quoted in Section 5 of the paper.
"""
from collections import Counter, defaultdict
from itertools import product
from pathlib import Path
import json
import math

import strict_style_3voice_counts as ss

N = 12
K = frozenset({0, 3, 4, 7, 8, 9})
D = frozenset(set(range(N)) - K)
UNITS = [s for s in range(N) if math.gcd(s, N) == 1]
U_POL, V_POL = 2, 5                      # polarity p(x) = 2 + 5x

# ---------------------------------------------------------------- two voices
AFF_EPS = [(t0, t1, s0, s1) for t0 in range(N) for t1 in range(N)
           for s0 in UNITS for s1 in range(N)]
XE = frozenset((a, b) for a in range(N) for b in K)
YE = frozenset((a, b) for a in range(N) for b in D)


def g_apply(g, z):
    t0, t1, s0, s1 = g
    a, b = z
    return ((t0 + s0 * a) % N, (t1 + s0 * b + s1 * a) % N)


IMG = {g: (frozenset(g_apply(g, z) for z in XE),
           frozenset(g_apply(g, z) for z in YE)) for g in AFF_EPS}
_SIGMA = {}


def sigma(zeta):
    """Maximizing contrapuntal symmetries Sigma_X(zeta) (Hichert)."""
    if zeta not in _SIGMA:
        x = zeta[0]
        omega = []
        for g in AFF_EPS:
            gx, gy = IMG[g]
            if zeta not in gy:
                continue
            polar = frozenset(((x * (1 - V_POL) + V_POL * a) % N,
                               (U_POL + V_POL * b) % N) for a, b in gx)
            if polar == gy:
                omega.append(g)
        best = max(len(XE & IMG[g][0]) for g in omega)
        _SIGMA[zeta] = [g for g in omega if len(XE & IMG[g][0]) == best]
    return _SIGMA[zeta]


def s_two(zeta):
    out = set()
    for g in sigma(zeta):
        out |= XE & IMG[g][0]
    return out


# -------------------------------------------------------------- three voices
H = [(c, b) for c in K for b in K
     if (c - b) % N not in {1, 2, 10, 11} and not ((c - b) % N and (c - b) % N == b)]
assert len(H) == 26
STATES = [(a, b, c) for a in range(N) for (c, b) in H]
PAIRS = ('LM', 'LU', 'MU')


def proj(alpha, s):
    a, b, c = s
    if alpha == 'LM':
        return (a, b)
    if alpha == 'LU':
        return (a, c)
    return ((a + b) % N, (c - b) % N)


def active(s):
    return [al for al in PAIRS if proj(al, s)[1] in K]


def mask_of(alpha, g):
    """Bit mask of the states eta with pi_alpha(eta) in g X[eps]."""
    gx = IMG[g][0]
    m = 0
    for i, s in enumerate(STATES):
        if proj(alpha, s) in gx:
            m |= 1 << i
    return m


def successors(xi, variant):
    """Admitted successors of xi (the repetition xi itself is excluded)."""
    A = active(xi)
    masks = [[mask_of(al, g) for g in sigma(proj(al, xi))] for al in A]
    if variant == 'V1':
        # union over the product Sigma(xi) = intersection over pairs of the unions
        union = (1 << len(STATES)) - 1
        for per_pair in masks:
            u = 0
            for m in per_pair:
                u |= m
            union &= u
    elif variant == 'V0':
        best, winners = -1, []
        for idx in product(*[range(len(m)) for m in masks]):
            m = masks[0][idx[0]]
            for k in range(1, len(A)):
                m &= masks[k][idx[k]]
            n = bin(m).count('1')
            if n > best:
                best, winners = n, [idx]
            elif n == best:
                winners.append(idx)
        union = 0
        for idx in winners:
            m = masks[0][idx[0]]
            for k in range(1, len(A)):
                m &= masks[k][idx[k]]
            union |= m
    else:
        raise ValueError(variant)
    out = {STATES[i] for i in range(len(STATES)) if union >> i & 1}
    out.discard(xi)
    return out


VARIANTS = ('V0', 'V1')
SUCC = {v: {(c, b): successors((0, b, c), v) for (c, b) in H} for v in VARIANTS}


def model_decision(variant, key):
    """key = (b, c, d, b', c') mod 12 with source lower voice 0."""
    b, c, d, bp, cp = key
    if d == 0 and (bp, cp) == (b, c):
        return 'repetition'
    return 'allowed' if (d, bp, cp) in SUCC[variant][(c, b)] else 'forbidden'


# ------------------------------------------------ reduced strict style (3v)
I_NAMES, B_NAMES = ss.I_NAMES, ss.B_NAMES
LABEL = {'successive_triple_unisons': 'Successive triple unisons',
         'parallel_fifths': 'Parallel fifths',
         'parallel_octaves': 'Parallel octaves and unisons',
         'hidden_outer_octaves': 'Hidden octaves/unisons (outer)',
         'hidden_outer_fifths_skip': 'Hidden fifths, upper skip (outer)',
         'melodic_tritones': 'Melodic tritones',
         'large_skips': 'Excessive skips',
         'hidden_outer_fifths_step': 'Hidden fifths, upper step (outer)',
         'hidden_inner_perfect': 'Hidden perfect cons. (middle voice)',
         'upper_tritone_similar': 'Upper-voice tritone by similar motion',
         'similar_skips_outer': 'Similar skips (outer)',
         'all_similar': 'All voices in similar motion',
         'ascending_sixths': 'Ascending parallel sixths',
         'two_voice_unison': 'Unisons between two voices',
         'hidden_tritones': 'Hidden tritones'}


def reduced_style(outer=28, upper=16, **options):
    fibers = defaultdict(set)
    types = defaultdict(set)          # key -> realized type names
    for rec in ss.enumerate_progressions(outer, upper):
        ir, br, pr, _ = ss.predicates(rec, **options)
        label = 'I' if any(ir.values()) else 'B' if any(br.values()) else 'G'
        key = tuple(x % N for x in rec[0])
        fibers[key].add(label)
        for name, flag in ir.items():
            if flag:
                types[key].add(name)
        if label != 'I':
            for name, flag in br.items():
                if flag:
                    types[key].add(name)
        for name in ('parallel_fifths', 'parallel_octaves'):
            for pair, flag in zip(PAIRS, pr[name]):
                if flag:
                    types[key].add(name + '_' + pair)
    cls = {}
    for key, labs in fibers.items():
        if 'G' in labs:
            cls[key] = 'amb' if 'I' in labs else 'gb' if 'B' in labs else 'gg'
        else:
            cls[key] = 'B' if 'B' in labs else 'I'
    return cls, types


def evaluate(cls, types, decide):
    """Arias-Valero-style comparison of one model with one reduced style."""
    I = {k for k, v in cls.items() if v == 'I'}
    B = {k for k, v in cls.items() if v == 'B'}
    G = {k for k, v in cls.items() if v in ('gg', 'gb', 'amb')}
    sub = {s: {k for k, v in cls.items() if v == s} for s in ('gg', 'gb', 'amb')}
    # rules whose generality is preserved by the reduction
    preserving = [t for t in I_NAMES
                  if any(t in types[k] for k in cls)
                  and all(k in I for k in cls if t in types[k])]
    Istar = {k for k in I if types[k] & set(preserving)}
    Gstar = G | (I - Istar)
    dec = {k: decide(k) for k in cls}
    cols = {'inad': I, 'inad*': Istar, 'bad': B, 'good': G, 'good*': Gstar,
            'good-good': sub['gg'], 'good-bad': sub['gb'], 'ambiguous': sub['amb']}
    table = {row: {c: sum(1 for k in S if dec[k] == row) for c, S in cols.items()}
             for row in ('allowed', 'forbidden', 'repetition')}
    t = table
    res = {'table': table, 'preserving_rules': preserving,
           'matches': t['forbidden']['inad'] + t['allowed']['good'] + t['forbidden']['bad'],
           'mismatches': t['allowed']['inad'] + t['forbidden']['good'],
           'matches*': t['forbidden']['inad*'] + t['allowed']['good*'] + t['forbidden']['bad'],
           'mismatches*': t['allowed']['inad*'] + t['forbidden']['good*'],
           'matches_ref': t['forbidden']['inad'] + t['allowed']['good-good'] + t['forbidden']['bad'],
           'mismatches_ref': t['allowed']['inad'] + t['forbidden']['good-good']}
    rate = {}
    for c in ('inad', 'inad*', 'bad', 'good', 'ambiguous', 'good-bad'):
        n = t['allowed'][c] + t['forbidden'][c]
        rate[c] = t['forbidden'][c] / n if n else None
    res['forbid_rate'] = rate
    # chance model with the same overall forbid rate on I, B, G (repetitions excluded)
    polar = [k for k in cls if dec[k] != 'repetition']
    q = sum(dec[k] == 'forbidden' for k in polar) / len(polar)
    nI = sum(1 for k in I if dec[k] != 'repetition')
    nB = sum(1 for k in B if dec[k] != 'repetition')
    nG = sum(1 for k in G if dec[k] != 'repetition')
    res['overall_forbid_rate'] = q
    res['chance_matches'] = q * nI + (1 - q) * nG + q * nB
    fi, ai = t['forbidden']['inad'], t['allowed']['inad']
    fg, ag = t['forbidden']['good'], t['allowed']['good']
    res['odds_ratio'] = (fi / ai) / (fg / ag) if min(fi, ai, fg, ag) > 0 else None
    # per-rule table (inadmissible types within I, bad types within B)
    per = {}
    names = list(I_NAMES) + [f'{n}_{p}' for n in ('parallel_fifths', 'parallel_octaves') for p in PAIRS]
    for name in names:
        S = {k for k in I if name in types[k]}
        per[name] = {r: sum(dec[k] == r for k in S) for r in ('allowed', 'forbidden', 'repetition')}
    for name in B_NAMES:
        S = {k for k in B if name in types[k]}
        per[name] = {r: sum(dec[k] == r for k in S) for r in ('allowed', 'forbidden', 'repetition')}
    res['per_rule'] = per
    return res


# ----------------------------------------------- two-voice validation (2023)
def two_voice_validation():
    """Reproduce Arias-Valero et al. (2023), Table 3 (classical model)."""
    fibers, pf, tri = defaultdict(set), set(), set()
    for k, kp, d in product((0, 3, 4, 7, 8, 9, 12, 15, 16),
                            (0, 3, 4, 7, 8, 9, 12, 15, 16), range(-12, 13)):
        du = d + kp - k
        if abs(du) > 12 or not ss.diatonic((0, k, d, d + kp)):
            continue
        parallel_fifth = k == kp and k % 12 == 7 and d != 0
        tritone = 6 in (abs(d), abs(du))
        inad = (k == kp == 0 or (k == kp and k % 12 in {0, 7} and d != 0) or
                (kp % 12 in {0, 7} and k != kp and d * du > 0) or tritone or
                any(7 < abs(x) < 12 for x in (d, du)))
        bad = ((kp % 12 in {3, 4, 8, 9} and d * du > 0 and abs(d) > 2 and abs(du) > 2
                and any(5 < abs(x) < 12 for x in (d, du))) or
               (d + kp) % 12 == 6 or (k - d) % 12 == 6)
        key = (k % 12, d % 12, kp % 12)
        fibers[key].add('I' if inad else 'B' if bad else 'G')
        if parallel_fifth:
            pf.add(key)
        if tritone:
            tri.add(key)
    cls = {}
    for key, labs in fibers.items():
        if 'G' in labs:
            cls[key] = 'amb' if 'I' in labs else 'gb' if 'B' in labs else 'gg'
        else:
            cls[key] = 'B' if 'B' in labs else 'I'
    I = {k for k, v in cls.items() if v == 'I'}
    unr = (pf & I) | tri
    G = {k for k, v in cls.items() if v in ('gg', 'gb', 'amb')}

    def dec(key):
        k, d, kp = key
        if d == 0 and kp == k:
            return 'repetition'
        return 'allowed' if (d, kp) in s_two((0, k)) else 'forbidden'

    cols = {'inad': I, 'inad*': unr, 'bad': {k for k, v in cls.items() if v == 'B'},
            'good': G, 'good*': G | (I - unr),
            'good-good': {k for k, v in cls.items() if v == 'gg'},
            'good-bad': {k for k, v in cls.items() if v == 'gb'},
            'ambiguous': {k for k, v in cls.items() if v == 'amb'}}
    table = {row: {c: sum(dec(k) == row for k in S) for c, S in cols.items()}
             for row in ('allowed', 'forbidden', 'repetition')}
    expected = {'allowed': {'inad': 55, 'inad*': 36, 'bad': 17, 'good': 178, 'good*': 197,
                            'good-good': 0, 'good-bad': 16, 'ambiguous': 162},
                'forbidden': {'inad': 19, 'inad*': 19, 'bad': 6, 'good': 6, 'good*': 6,
                              'good-good': 0, 'good-bad': 0, 'ambiguous': 6},
                'repetition': {'inad': 0, 'inad*': 0, 'bad': 0, 'good': 6, 'good*': 6,
                               'good-good': 4, 'good-bad': 0, 'ambiguous': 2}}
    assert table == expected, table
    return table


# ---------------------------------------------------------- further analyses
PC_RULES = ('parallel_fifths', 'parallel_octaves', 'hidden_outer_octaves',
            'hidden_outer_fifths_skip', 'melodic_tritones')


def realization_level():
    """Forbid rates weighted by integer realizations (each of the 40 980 counts once)."""
    per_rule = {v: Counter() for v in VARIANTS}
    groups = {v: Counter() for v in VARIANTS}
    for rec in ss.enumerate_progressions():
        ir, br, pr, _ = ss.predicates(rec)
        lab = 'I' if any(ir.values()) else 'B' if any(br.values()) else 'G'
        if lab == 'I':
            lab = 'I_pc' if any(ir[n] for n in PC_RULES) else 'I_registral'
        key = tuple(x % N for x in rec[0])
        for v in VARIANTS:
            dec = model_decision(v, key)
            groups[v][(lab, dec)] += 1
            if dec != 'repetition':
                for name, flag in ir.items():
                    if flag:
                        per_rule[v][(name, dec)] += 1
    res = {'groups': {}, 'per_rule': {}}
    for v in VARIANTS:
        g = groups[v]
        res['groups'][v] = {}
        for lab in ('I', 'I_pc', 'I_registral', 'B', 'G'):
            labs = ('I_pc', 'I_registral') if lab == 'I' else (lab,)
            a = sum(g[(x, 'allowed')] for x in labs)
            f = sum(g[(x, 'forbidden')] for x in labs)
            r = sum(g[(x, 'repetition')] for x in labs)
            res['groups'][v][lab] = {'allowed': a, 'forbidden': f, 'repetition': r,
                                     'forbid_rate': f / (a + f)}
        res['per_rule'][v] = {n: {'allowed': per_rule[v][(n, 'allowed')],
                                  'forbidden': per_rule[v][(n, 'forbidden')]} for n in I_NAMES}
    return res


def forbidden_good_causes(cls):
    """Classify the reduced good progressions forbidden by each variant."""
    out = {}
    for v in VARIANTS:
        c = Counter()
        for key, lab in cls.items():
            if lab not in ('gg', 'gb', 'amb') or model_decision(v, key) != 'forbidden':
                continue
            b, cc, d, bp, cp = key
            src = {'LM': (0, b), 'LU': (0, cc), 'MU': (b, (cc - b) % N)}
            dst = {'LM': (d, bp), 'LU': (d, cp), 'MU': ((d + bp) % N, (cp - bp) % N)}
            seven = any(src[p][1] == 7 and dst[p][1] == 7 for p in src)
            stat = any(src[p] == dst[p] and src[p][1] in K for p in src)
            c['total'] += 1
            c['fifth_to_fifth'] += seven
            c['stationary_active_pair'] += stat
            c['neither'] += not (seven or stat)
            c['stationary_and_forbidden_by_V1'] += stat and model_decision('V1', key) == 'forbidden'
        out[v] = dict(c)
    return out


SETTINGS = [('ascending_minor_sixth', 28, 16, {'ascending_sixth': True}),
            ('relaxed_outer_hidden_perfect', 28, 16, {'soft_hidden': True}),
            ('remote_contrary_skips', 28, 16, {'remote': True}),
            ('upper_octave', 28, 12, {}),
            ('outer_fifteenth', 24, 16, {})]


def sensitivity(base):
    """Evaluate both variants under the five alternative strict-style choices."""
    sens, dev = {}, {v: {'matches': 0, 'inad_pp': 0.0, 'good_pp': 0.0} for v in VARIANTS}
    ordering_preserved = True
    for name, outer, upper, opts in SETTINGS:
        c2, t2 = reduced_style(outer, upper, **opts)
        sens[name] = {'reduced': dict(Counter(c2.values()))}
        for v in VARIANTS:
            r = evaluate(c2, t2, lambda k, v=v: model_decision(v, k))
            sens[name][v] = {key: r[key] for key in ('matches', 'mismatches', 'matches*',
                                                   'mismatches*', 'forbid_rate', 'odds_ratio',
                                                   'overall_forbid_rate', 'chance_matches',
                                                   'preserving_rules')}
            d = dev[v]
            d['matches'] = max(d['matches'], abs(r['matches'] - base[v]['matches']))
            d['inad_pp'] = max(d['inad_pp'], 100 * abs(r['forbid_rate']['inad']
                                                        - base[v]['forbid_rate']['inad']))
            d['good_pp'] = max(d['good_pp'], 100 * abs(r['forbid_rate']['good']
                                                        - base[v]['forbid_rate']['good']))
        ordering_preserved &= sens[name]['V0']['matches'] > sens[name]['V1']['matches']
    summary = {'max_deviation': dev,
               'max_matches_change': max(d['matches'] for d in dev.values()),
               'max_inad_pp': max(d['inad_pp'] for d in dev.values()),
               'max_good_pp': max(d['good_pp'] for d in dev.values()),
               'V0_more_matches_than_V1_in_every_setting': ordering_preserved}
    return sens, summary


# ------------------------------------------------ regression against the paper
EXPECTED_TABLES = {   # Section 5 of the paper, table of model decisions
    'V0': {'allowed': {'inad': 513, 'inad*': 268, 'bad': 555, 'good': 954,
                       'good-bad': 22, 'ambiguous': 931, 'good-good': 1},
           'forbidden': {'inad': 902, 'inad*': 483, 'bad': 416, 'good': 793,
                         'good-bad': 39, 'ambiguous': 753, 'good-good': 1}},
    'V1': {'allowed': {'inad': 794, 'inad*': 390, 'bad': 666, 'good': 1198,
                       'good-bad': 29, 'ambiguous': 1168, 'good-good': 1},
           'forbidden': {'inad': 621, 'inad*': 361, 'bad': 305, 'good': 549,
                         'good-bad': 32, 'ambiguous': 516, 'good-good': 1}},
}


def check_against_tex(baseline):
    for v, rows in EXPECTED_TABLES.items():
        for row, cols in rows.items():
            for col, n in cols.items():
                got = baseline[v]['table'][row][col]
                assert got == n, (v, row, col, got, n)


# --------------------------------------------------------------------- main
def fmt_table(res):
    cols = ['inad', 'inad*', 'bad', 'good', 'good*', 'good-good', 'good-bad', 'ambiguous']
    lines = ['%-11s' % '' + ''.join('%11s' % c for c in cols)]
    for row in ('allowed', 'forbidden', 'repetition'):
        lines.append('%-11s' % row + ''.join('%11d' % res['table'][row][c] for c in cols))
    return '\n'.join(lines)


def main():
    out = {'variants': {'V0': 'joint maximization (S_H of Section 2)',
                        'V1': 'no joint maximization (Gamma_H replaced by Sigma)'},
           'two_voice_validation': two_voice_validation()}
    out['successor_totals'] = {v: sum(len(s) for s in SUCC[v].values()) for v in VARIANTS}
    assert out['successor_totals']['V0'] == 4156   # Appendix A of the paper
    assert out['successor_totals']['V1'] == 5334
    assert all(SUCC['V0'][h] <= SUCC['V1'][h] for h in H)   # S_H is contained in S_H^V1
    table_counts = {(8, 8): 120, (8, 0): 126, (0, 4): 126, (3, 3): 132, (9, 9): 132, (7, 0): 136,
                    (7, 3): 136, (0, 0): 138, (4, 0): 138, (4, 4): 138, (7, 4): 138, (0, 8): 138,
                    (4, 9): 140, (4, 7): 146, (7, 7): 152, (3, 8): 152, (3, 0): 156, (9, 0): 156,
                    (3, 7): 168, (0, 3): 184, (0, 9): 184, (0, 7): 198, (8, 3): 204, (9, 4): 206,
                    (9, 3): 256, (3, 9): 256}   # [c,b]^T -> |S_H|, table in Appendix A
    assert {cb: len(S) for cb, S in SUCC['V0'].items()} == table_counts
    cls, types = reduced_style()
    assert len(cls) == 4159
    out['reduced_style'] = dict(Counter(cls.values()))
    out['baseline'] = {}
    for v in VARIANTS:
        res = evaluate(cls, types, lambda k, v=v: model_decision(v, k))
        out['baseline'][v] = res
        print('==', v, '(preserving rules: %s)' % ', '.join(res['preserving_rules']))
        print(fmt_table(res))
        print('matches %d  mismatches %d | * %d / %d | refined %d / %d | chance matches %.1f'
              % (res['matches'], res['mismatches'], res['matches*'], res['mismatches*'],
                 res['matches_ref'], res['mismatches_ref'], res['chance_matches']))
        print('forbid rates', {k: (round(x, 3) if x is not None else None)
                               for k, x in res['forbid_rate'].items()},
              'overall %.3f' % res['overall_forbid_rate'], 'OR %.2f' % res['odds_ratio'])
    check_against_tex(out['baseline'])
    allow_all = evaluate(cls, types, lambda k: 'repetition'
                         if k[2] == 0 and (k[3], k[4]) == (k[0], k[1]) else 'allowed')
    out['baseline']['allow_all'] = allow_all
    print('allow-all reference: matches %d  mismatches %d' % (allow_all['matches'], allow_all['mismatches']))
    print('\nPer-rule (allowed/forbidden/repetition):')
    for name in out['baseline']['V0']['per_rule']:
        row = [out['baseline'][v]['per_rule'][name] for v in VARIANTS]
        print('%-34s' % name + '  '.join('%s %4d/%4d/%3d' % (v, r['allowed'], r['forbidden'], r['repetition'])
                                         for v, r in zip(VARIANTS, row)))
    out['sensitivity'], out['robustness'] = sensitivity(out['baseline'])
    print('\nSensitivity (matches, mismatches, forbid rate inad / good):')
    for name, *_ in SETTINGS:
        for v in VARIANTS:
            r = out['sensitivity'][name][v]
            print('%-30s %s  %d/%d  inad %.3f good %.3f' % (name, v, r['matches'], r['mismatches'],
                                                          r['forbid_rate']['inad'], r['forbid_rate']['good']))
    print('Robustness:', json.dumps(out['robustness']))
    out['realization_level'] = realization_level()
    out['forbidden_good_causes'] = forbidden_good_causes(cls)
    out['decomposition_V0_V1'] = {}
    for name, labs in (('good', ('gg', 'gb', 'amb')), ('inad', ('I',))):
        c = Counter((model_decision('V0', k), model_decision('V1', k))
                    for k, lab in cls.items() if lab in labs)
        out['decomposition_V0_V1'][name] = {f'{a}|{b}': n for (a, b), n in c.items()}
    print('\nRealization level:', json.dumps(out['realization_level']['groups']))
    print('Forbidden-good causes:', out['forbidden_good_causes'])
    print('Decomposition V0|V1:', out['decomposition_V0_V1'])

    # ---- numbers quoted in the text of Section 5 of the paper
    b0, b1 = out['baseline']['V0'], out['baseline']['V1']
    t0, t1 = b0['table'], b1['table']
    rl = out['realization_level']['groups']
    fg = out['forbidden_good_causes']['V0']
    rob = out['robustness']
    tex = {
        'further_forbidden_inad_by_joint_max': t0['forbidden']['inad'] - t1['forbidden']['inad'],
        'further_forbidden_good_by_joint_max': t0['forbidden']['good'] - t1['forbidden']['good'],
        'odds_ratio': {v: round(out['baseline'][v]['odds_ratio'], 2) for v in VARIANTS},
        'parallel_octaves_forbidden': {v: out['baseline'][v]['per_rule']['parallel_octaves']['forbidden']
                                       for v in VARIANTS},
        'parallel_octaves_allowed_V0': b0['per_rule']['parallel_octaves']['allowed'],
        'integer_forbid_pct': {v: (round(100 * rl[v]['I']['forbid_rate'], 1),
                                   round(100 * rl[v]['G']['forbid_rate'], 1)) for v in VARIANTS},
        'integer_inadmissible_total': rl['V0']['I']['allowed'] + rl['V0']['I']['forbidden']
                                      + rl['V0']['I']['repetition'],
        'integer_registral_only': sum(rl['V0']['I_registral'][r]
                                      for r in ('allowed', 'forbidden', 'repetition')),
        'good_forbidden_by_V0': fg['total'],
        'good_forbidden_by_both': out['decomposition_V0_V1']['good'].get('forbidden|forbidden', 0),
        'good_forbidden_stationary_V0': fg['stationary_active_pair'],
        'stationary_also_forbidden_by_V1': fg['stationary_and_forbidden_by_V1'],
        'good_forbidden_neither_V0': fg['neither'],
        'robust_max_matches_change': rob['max_matches_change'],
        'robust_max_inad_pp': round(rob['max_inad_pp'], 1),
        'robust_max_good_pp': round(rob['max_good_pp'], 1),
        'robust_V0_more_matches_everywhere': rob['V0_more_matches_than_V1_in_every_setting'],
    }
    out['tex_numbers'] = tex
    print('\nNumbers used in the evaluation subsection:')
    print(json.dumps(tex, indent=2))
    Path(__file__).with_name('eval_results.json').write_text(json.dumps(out, indent=2), encoding='utf-8')


if __name__ == '__main__':
    main()


==> anc/strict_style_3voice_counts.py <==
"""Enumerate the three-voice strict style of Section 4 of the paper
(progression counts by type and by voice pair, and the variants listed in the
remark on alternative rule choices).

Python 3; standard library only. Run this file to write counts.json beside it.
Integers measure semitones; all six notes must fit ONE translate of the diatonic
set X (written Dia in the paper). Variants each change only the stated baseline
condition. two_voice_check() reproduces the two-voice counts of Arias-Valero et
al. (2023, Tables 1-2).
"""
from collections import Counter, defaultdict
from itertools import product
from pathlib import Path
import json

X = {0, 2, 4, 5, 7, 9, 11}
K = {0, 3, 4, 7, 8, 9}
PAIRS = ((0, 1), (0, 2), (1, 2))
PAIR_NAMES = ('LM', 'LU', 'MU')
I_NAMES = ('successive_triple_unisons', 'parallel_fifths', 'parallel_octaves',
           'hidden_outer_octaves', 'hidden_outer_fifths_skip',
           'melodic_tritones', 'large_skips')
B_NAMES = ('hidden_outer_fifths_step', 'hidden_inner_perfect',
           'upper_tritone_similar', 'similar_skips_outer', 'all_similar',
           'ascending_sixths', 'two_voice_unison', 'hidden_tritones')


def diatonic(pitches):
    return any(all((a + p) % 12 in X for p in pitches) for a in X)


def shapes(outer=28, upper=16):
    return [(b, c) for c in range(outer + 1) for b in range(c + 1)
            if b % 12 in K and c % 12 in K and c - b <= upper
            and (c - b) % 12 not in {1, 2, 10, 11}
            and {b % 12, c % 12} != {4, 8}
            and diatonic((0, b, c))]


def enumerate_progressions(outer=28, upper=16):
    ss = shapes(outer, upper)
    for (b, c), (bp, cp), d in product(ss, ss, range(-12, 13)):
        src, dst = (0, b, c), (d, d + bp, d + cp)
        ds = tuple(y - x for x, y in zip(src, dst))
        if max(map(abs, ds)) <= 12 and diatonic(src + dst):
            yield (b, c, d, bp, cp), src, dst, ds


def predicates(record, ascending_sixth=False, soft_hidden=False, remote=False):
    key, src, dst, ds = record
    b, c, d, bp, cp = key
    ks = (b, c, c - b)
    kt = (bp, cp, cp - bp)
    sim = [ds[i] * ds[j] > 0 for i, j in PAIRS]
    pf = [k % 12 == 7 and k == t and ds[i] != 0
          for k, t, (i, j) in zip(ks, kt, PAIRS)]
    po = [k % 12 == 0 and k == t and ds[i] != 0
          for k, t, (i, j) in zip(ks, kt, PAIRS)]
    h = [t % 12 in {0, 7} and k != t and s for k, t, s in zip(ks, kt, sim)]
    ho = h[1] and cp % 12 == 0
    hf = h[1] and cp % 12 == 7 and abs(ds[2]) > 2
    ir = dict(zip(I_NAMES, (
        b == c == bp == cp == 0, any(pf), any(po),
        ho and not soft_hidden, hf and not soft_hidden,
        any(abs(x) == 6 for x in ds),
        any(7 < abs(x) < 12 and not (ascending_sixth and x == 8) for x in ds))))
    remote_hits = [t % 12 == 0 and k > t and ds[i] * ds[j] < 0 and abs(ds[j]) > 2
                   for k, t, (i, j) in zip(ks, kt, PAIRS)]
    if remote:
        ir['remote_contrary_skips'] = any(remote_hits)
    allsim = all(x > 0 for x in ds) or all(x < 0 for x in ds)
    ht = [(dst[j] - src[i]) % 12 == 6 or (src[j] - dst[i]) % 12 == 6
          for i, j in PAIRS]
    br = dict(zip(B_NAMES, (
        h[1] and cp % 12 == 7 and 0 < abs(ds[2]) <= 2,
        h[0] or h[2], kt[2] % 12 == 6 and kt[2] != ks[2] and sim[2],
        cp % 12 in {3, 4, 8, 9} and sim[1] and abs(ds[0]) > 2 and abs(ds[2]) > 2
        and (5 < abs(ds[0]) < 12 or 5 < abs(ds[2]) < 12) and allsim,
        allsim,
        any(ks[p] % 12 in {8, 9} and kt[p] % 12 in {8, 9}
            and ds[0] > 0 and ds[j] > 0 for p, j in ((0, 1), (1, 2))),
        len(set(dst)) == 2, any(ht))))
    if soft_hidden:
        br['relaxed_hidden_outer_perfect'] = ho or hf
    pair_rules = {'parallel_fifths': pf, 'parallel_octaves': po,
                  'hidden_outer_octaves': [False, ho, False],
                  'hidden_outer_fifths_skip': [False, hf, False],
                  'hidden_outer_fifths_step': [False, br['hidden_outer_fifths_step'], False],
                  'hidden_inner_perfect': [h[0], False, h[2]], 'hidden_tritones': ht}
    return ir, br, pair_rules, any(remote_hits)


def count(records, **options):
    totals, types, pairs = Counter(), Counter(), Counter()
    reduced = defaultdict(set)
    category_by_key = {}
    remote_total = remote_extra = 0
    for record in records:
        ir, br, pr, remote_hit = predicates(record, **options)
        label = 'inadmissible' if any(ir.values()) else 'bad' if any(br.values()) else 'good'
        totals['total'] += 1
        totals[label] += 1
        category_by_key[record[0]] = label
        reduced[tuple(x % 12 for x in record[0])].add(label)
        for name, flag in ir.items():
            types[name] += int(flag)
        for name, flag in br.items():
            types[name] += int(flag and label != 'inadmissible')
        for name, flags in pr.items():
            if name in B_NAMES and label == 'inadmissible':
                continue
            for pair, flag in zip(PAIR_NAMES, flags):
                pairs[name + '_' + pair] += int(flag)
        remote_total += int(remote_hit)
        remote_extra += int(remote_hit and label != 'inadmissible')
    red_counts, refined = Counter(), Counter()
    for fiber in reduced.values():
        label = 'good' if 'good' in fiber else 'bad' if 'bad' in fiber else 'inadmissible'
        red_counts[label] += 1
        if label == 'good':
            label = 'ambiguous' if 'inadmissible' in fiber else 'good_bad' if 'bad' in fiber else 'good_good'
        refined[label] += 1
    red_counts['total'] = len(reduced)
    result = {'totals': dict(totals), 'types': dict(types), 'pairs': dict(pairs),
              'reduced': dict(red_counts), 'refined': dict(refined),
              'remote_rule_hits': remote_total, 'remote_additional_inadmissible': remote_extra}
    return result, category_by_key


def two_voice_check():
    # Independently apply the two-voice definitions to all normalized candidates.
    result = Counter()
    fibers = defaultdict(set)
    for k, kp, d in product((0, 3, 4, 7, 8, 9, 12, 15, 16),
                            (0, 3, 4, 7, 8, 9, 12, 15, 16), range(-12, 13)):
        du = d + kp - k
        if abs(du) > 12 or not diatonic((0, k, d, d + kp)):
            continue
        inadmissible = (k == kp == 0 or
                       (k == kp and k % 12 in {0, 7} and d != 0) or
                       (kp % 12 in {0, 7} and k != kp and d * du > 0) or
                       6 in (abs(d), abs(du)) or
                       any(7 < abs(x) < 12 for x in (d, du)))
        bad = ((kp % 12 in {3, 4, 8, 9} and d * du > 0 and abs(d) > 2 and abs(du) > 2
                and any(5 < abs(x) < 12 for x in (d, du))) or
               (d + kp) % 12 == 6 or (k - d) % 12 == 6)
        result['total'] += 1
        label = 'inadmissible' if inadmissible else 'bad' if bad else 'good'
        result[label] += 1
        fibers[(k % 12, d % 12, kp % 12)].add(label)
    assert result == Counter(total=1057, inadmissible=671, bad=64, good=322)
    reduced, refined = Counter(), Counter()
    for fiber in fibers.values():
        label = 'good' if 'good' in fiber else 'bad' if 'bad' in fiber else 'inadmissible'
        reduced[label] += 1
        if label == 'good':
            label = 'ambiguous' if 'inadmissible' in fiber else 'good_bad' if 'bad' in fiber else 'good_good'
        refined[label] += 1
    reduced['total'] = len(fibers)
    assert reduced == Counter(total=287, inadmissible=74, bad=23, good=190)
    assert refined == Counter(inadmissible=74, bad=23, good_good=4, good_bad=16, ambiguous=170)
    return {'totals': dict(result), 'reduced': dict(reduced), 'refined': dict(refined)}


def main():
    baseline = list(enumerate_progressions())
    base, labels = count(baseline)
    assert base['totals'] == dict(total=40980, inadmissible=30976, bad=5581, good=4423)
    assert base['reduced'] == dict(total=4159, inadmissible=1415, bad=973, good=1771)
    assert base['refined'] == dict(inadmissible=1415, bad=973, good_good=2, good_bad=63, ambiguous=1706)
    assert len(shapes()) == 74
    mask = {(c, b) for c, b in product(K, repeat=2)
            if (c - b) % 12 not in {1, 2, 10, 11} and {b, c} != {4, 8}}
    assert {(c % 12, b % 12) for b, c in shapes()} == mask
    assert len(mask) == 26
    example = (4, 19, 7, 4, 7)
    assert labels[example] == 'good'
    result = {'two_voice_check': two_voice_check(),
              'shapes': len(shapes()),
              'mask_size': len({(c % 12, b % 12) for b, c in shapes()}),
              'baseline': base, 'example_category': labels[example], 'variants': {}}
    for name, opts in [('ascending_minor_sixth', {'ascending_sixth': True}),
                       ('relaxed_outer_hidden_perfect', {'soft_hidden': True}),
                       ('remote_contrary_skips', {'remote': True})]:
        result['variants'][name] = count(baseline, **opts)[0]['totals']
    for name, outer, upper in [('upper_octave', 28, 12), ('outer_fifteenth', 24, 16)]:
        result['variants'][name] = {'shapes': len(shapes(outer, upper)),
                                   **count(enumerate_progressions(outer, upper))[0]['totals']}
    assert result['variants'] == {
        'ascending_minor_sixth': dict(total=40980, inadmissible=29845, bad=6266, good=4869),
        'relaxed_outer_hidden_perfect': dict(total=40980, inadmissible=29573, bad=6984, good=4423),
        'remote_contrary_skips': dict(total=40980, inadmissible=32140, bad=4707, good=4133),
        'upper_octave': dict(shapes=66, total=33826, inadmissible=25426, bad=4795, good=3605),
        'outer_fifteenth': dict(shapes=61, total=31171, inadmissible=23603, bad=4356, good=3212),
    }
    assert base['remote_rule_hits'] == 4578
    assert base['remote_additional_inadmissible'] == 1164
    Path(__file__).with_name('counts.json').write_text(json.dumps(result, indent=2), encoding='utf-8')
    print(json.dumps(result, indent=2))


if __name__ == '__main__':
    main()


==> anc/verify_transfer_principle.py <==
"""Verification of the transfer principle (Section 6.3 of the paper), of the
successor counts in Appendix A, and of Table 1 (two-voice forbidden targets).

Python 3, standard library only.  Run:  python3 verify_transfer_principle.py
Prints the checks and writes transfer_table.tex, an alternative layout of the
table of admitted values of gcd(d,6) in Section 6.3 (bullets mark admitted
values; target labels and lower-voice displacements are also listed).

Conventions follow the paper: a state (a; b, c) = [c,b,a]^T has lower, middle,
upper pitch classes a, a+b, a+c; K = {0,3,4,7,8,9}; polarity p(x) = 2 + 5x;
H_Fux is the 26-element mask; labels h_1..h_26 as in Appendix A.
Voicing types 135, 153, 351, 315 list the chord members (1 = root, 3 = third,
5 = fifth) in the lower, middle, upper voices.
"""
from itertools import product
from math import gcd
from collections import Counter

N = 12
K = frozenset({0, 3, 4, 7, 8, 9})
D = frozenset(set(range(N)) - K)
UNITS = [s for s in range(N) if gcd(s, N) == 1]
U_POL, V_POL = 2, 5

# ------------------------------------------------------------ two-voice model
AFF_EPS = [(t0, t1, s0, s1) for t0 in range(N) for t1 in range(N)
           for s0 in UNITS for s1 in range(N)]
XE = frozenset((a, b) for a in range(N) for b in K)
YE = frozenset((a, b) for a in range(N) for b in D)


def g_apply(g, z):
    t0, t1, s0, s1 = g
    a, b = z
    return ((t0 + s0 * a) % N, (t1 + s0 * b + s1 * a) % N)


IMG = {g: (frozenset(g_apply(g, z) for z in XE),
           frozenset(g_apply(g, z) for z in YE)) for g in AFF_EPS}
_SIGMA = {}


def sigma(zeta):
    """Maximizing contrapuntal symmetries Sigma_X(zeta)."""
    if zeta not in _SIGMA:
        x = zeta[0]
        omega = []
        for g in AFF_EPS:
            gx, gy = IMG[g]
            if zeta not in gy:
                continue
            polar = frozenset(((x * (1 - V_POL) + V_POL * a) % N,
                               (U_POL + V_POL * b) % N) for a, b in gx)
            if polar == gy:
                omega.append(g)
        best = max(len(XE & IMG[g][0]) for g in omega)
        _SIGMA[zeta] = [g for g in omega if len(XE & IMG[g][0]) == best]
    return _SIGMA[zeta]


def s_two(zeta):
    out = set()
    for g in sigma(zeta):
        out |= XE & IMG[g][0]
    return out

# ---------------------------------------------------------- three-voice model
H = [(c, b) for c in K for b in K
     if (c - b) % N not in {1, 2, 10, 11} and not ((c - b) % N and (c - b) % N == b)]
assert len(H) == 26
ORDER = [(0, 0), (3, 0), (4, 0), (7, 0), (8, 0), (9, 0), (0, 3), (3, 3), (7, 3), (8, 3),
         (9, 3), (0, 4), (4, 4), (7, 4), (9, 4), (0, 7), (3, 7), (4, 7), (7, 7), (0, 8),
         (3, 8), (8, 8), (0, 9), (3, 9), (4, 9), (9, 9)]            # [c,b]^T for h_1..h_26
assert set(ORDER) == set(H)
LABEL = {cb: i for i, cb in enumerate(ORDER, 1)}
STATES = [(a, b, c) for a in range(N) for (c, b) in H]
PAIRS = ('LM', 'LU', 'MU')


def proj(alpha, s):
    a, b, c = s
    if alpha == 'LM':
        return (a, b)
    if alpha == 'LU':
        return (a, c)
    return ((a + b) % N, (c - b) % N)


def active(s):
    return [al for al in PAIRS if proj(al, s)[1] in K]


_MASK = {}


def mask_of(alpha, g):
    if (alpha, g) not in _MASK:
        gx = IMG[g][0]
        m = 0
        for i, s in enumerate(STATES):
            if proj(alpha, s) in gx:
                m |= 1 << i
        _MASK[(alpha, g)] = m
    return _MASK[(alpha, g)]


def successors(xi, variant):
    A = active(xi)
    masks = [[mask_of(al, g) for g in sigma(proj(al, xi))] for al in A]
    if variant == 'V1':                       # no joint maximization
        union = (1 << len(STATES)) - 1
        for per_pair in masks:
            u = 0
            for m in per_pair:
                u |= m
            union &= u
    else:                                     # V0 = S_H of the paper
        best, winners = -1, []
        for idx in product(*[range(len(m)) for m in masks]):
            m = masks[0][idx[0]]
            for k in range(1, len(A)):
                m &= masks[k][idx[k]]
            n = bin(m).count('1')
            if n > best:
                best, winners = n, [idx]
            elif n == best:
                winners.append(idx)
        union = 0
        for idx in winners:
            m = masks[0][idx[0]]
            for k in range(1, len(A)):
                m &= masks[k][idx[k]]
            union |= m
    return {STATES[i] for i in range(len(STATES)) if union >> i & 1}


SUCC = {v: {(c, b): successors((0, b, c), v) for (c, b) in H} for v in ('V0', 'V1')}


def admitted(src, tgt, variant='V0'):
    a, b, c = src
    return ((tgt[0] - a) % N, tgt[1], tgt[2]) in SUCC[variant][(c, b)]

# -------------------------------------------------- checks against the paper
TABLE_COUNTS = {(8, 8): 120, (8, 0): 126, (0, 4): 126, (3, 3): 132, (9, 9): 132, (7, 0): 136,
                (7, 3): 136, (0, 0): 138, (4, 0): 138, (4, 4): 138, (7, 4): 138, (0, 8): 138,
                (4, 9): 140, (4, 7): 146, (7, 7): 152, (3, 8): 152, (3, 0): 156, (9, 0): 156,
                (3, 7): 168, (0, 3): 184, (0, 9): 184, (0, 7): 198, (8, 3): 204, (9, 4): 206,
                (9, 3): 256, (3, 9): 256}                           # Appendix A
counts = {cb: len(S - {(0, cb[1], cb[0])}) for cb, S in SUCC['V0'].items()}
assert counts == TABLE_COUNTS and sum(counts.values()) == 4156
assert all((0, cb[1], cb[0]) not in S for cb, S in SUCC['V0'].items())   # no repetition admitted
# Supplementary material: displacements j and j+6 have identical forbidden sets
assert all(((j, tb, tc) in SUCC['V0'][cb]) == (((j + 6) % N, tb, tc) in SUCC['V0'][cb])
           for cb in H for j in range(N) for (tc, tb) in H)


def m_of(r, rp):
    """Table 1: target rp is forbidden from interval r iff m | j (None: never)."""
    if r == rp and r in (0, 8):
        return 6
    if r in (3, 9) and rp in (3, 9):
        return 3
    if r == 4 and rp in (0, 4, 8):
        return 2
    if r == rp == 7:
        return 1
    return None


assert all(((j, rp) in s_two((0, r))) == (not (m_of(r, rp) and j % m_of(r, rp) == 0))
           for r in K for rp in K for j in range(N))                 # Table 1
print('Paper checks passed: successor counts (4156), 6-periodicity, Table 1.')

# ----------------------------------------------------------- triads, voicings
THIRD = {'+': 4, '-': 3}
TYPES = ('135', '153', '351', '315')


def triad(r, mode):
    return frozenset({r % N, (r + THIRD[mode]) % N, (r + 7) % N})


def member(r, mode, digit):
    return (r + {'1': 0, '3': THIRD[mode], '5': 7}[digit]) % N


def xi(r, mode, kappa):
    """xi_kappa(X_r^mode) as (a; b, c)."""
    L, M, U = (member(r, mode, k) for k in kappa)
    return (L, (M - L) % N, (U - L) % N)


def act(f, s):
    """f = T_u.v acting on the state s = (a; b, c)."""
    u, v = f
    a, b, c = s
    return ((u + v * a) % N, (v * b) % N, (v * c) % N)


def in_mask(s):
    return (s[2], s[1]) in H


def tr(X, Y):
    return [(u, v) for u in range(N) for v in range(N)
            if all((u + v * x) % N in Y for x in X)]


def compose(f, g):
    (u, v), (u2, v2) = f, g
    return ((u + v * u2) % N, (v * v2) % N)


def realizations(xr, xm, yr, ym, variant='V0'):
    """dict (f, kappa) -> True / False / 'out' (target outside the mask)."""
    res = {}
    for f in tr(triad(xr, xm), triad(yr, ym)):
        for kappa in TYPES:
            s = xi(xr, xm, kappa)
            t = act(f, s)
            assert s != t or (xr, xm) == (yr, ym)
            res[(f, kappa)] = admitted(s, t, variant) if in_mask(t) else 'out'
    return res


def A_normalized(d, mode, variant='V0'):
    """{(e, kappa)}: xi_kappa(X) -> e.xi_kappa(Y) admitted, Y = X_0^mode, r_Y - r_X = d."""
    out = set()
    for (f, kappa), ok in realizations(-d % N, mode, 0, mode, variant).items():
        if ok is True:
            out.add((compose(f, (-d % N, 1)), kappa))      # e = f o T_{-d}
    return frozenset(out)


# ------------------------------------------------------------ the theorem
EXPECTED = {'V0': {'+': {1: 22, 2: 16, 3: 16, 6: 10}, '-': {1: 22, 2: 12, 3: 16, 6: 7}},
            'V1': {'+': {1: 25, 2: 19, 3: 18, 6: 10}, '-': {1: 23, 2: 13, 3: 17, 6: 7}}}
for variant in ('V0', 'V1'):
    for mode in '+-':
        byclass = {}
        for d in range(1, N):
            S = A_normalized(d, mode, variant)
            g = gcd(d, 6)
            assert byclass.setdefault(g, S) == S, (variant, mode, d)   # depends only on gcd(d,6)
        # the same holds for every Y (translation), checked directly:
        for yr in range(N):
            for xr in range(N):
                if xr == yr:
                    continue
                n = sum(v is True for v in realizations(xr, mode, yr, mode, variant).values())
                assert n == len(byclass[gcd(yr - xr, 6)])
                assert 'out' not in realizations(xr, mode, yr, mode, variant).values()
        got = {g: len(S) for g, S in byclass.items()}
        assert got == EXPECTED[variant][mode], (variant, mode, got)
        print('%s, Y %s: |A| by gcd(d,6):' % (variant, 'major' if mode == '+' else 'minor'),
              dict(sorted(got.items())))

# Remark after the transfer principle: S_H itself is not invariant under unit displacements
assert (1, 0, 3) not in SUCC['V0'][(7, 4)] and (5, 0, 3) in SUCC['V0'][(7, 4)]
print('Remark (i): source h14, target h2: forbidden at j=1, admitted at j=5.')

# Remark (ii): V1 argument -- 3 | e(p) - p whenever the Table-1 modulus is 3 or 6
for mode in '+-':
    Y = triad(0, mode)
    for e in tr(Y, Y):
        u, v = e
        for kappa in TYPES:
            L, M, U = (member(0, mode, k) for k in kappa)
            for p, q in ((L, M), (L, U), (M, U)):
                r = (q - p) % N
                if r in K:
                    assert (v * r) % N in K
                    if m_of(r, (v * r) % N) in (3, 6):
                        assert (u + v * p - p) % 3 == 0
print('Remark (ii): pairwise argument verified.')

# Remark (iii): pairs of different modes
for xm, ym in (('+', '-'), ('-', '+')):
    c = Counter()
    for xr in range(N):
        for yr in range(N):
            res = realizations(xr, xm, yr, ym)
            assert sum(v == 'out' for v in res.values()) == 2
            c[(yr - xr) % N] = sum(v is True for v in res.values())
    print('different modes %s -> %s, |A| by r_Y - r_X:' % (xm, ym), dict(sorted(c.items())))

# Example: dominant-tonic pair (X_7^+, X_0^+)
res = realizations(7, '+', 0, '+')
adm = {f: [k for k in TYPES if res[(f, k)] is True] for f in tr(triad(7, '+'), triad(0, '+'))}
print('V -> I:', {'T_%d.%d' % f: ks for f, ks in sorted(adm.items(), key=lambda x: (x[0][1], x[0][0]))})

# -------------------------------------------------------------- LaTeX table
ROWS = {'+': [(0, 1), (0, 0), (4, 0), (7, 0), (7, 3), (0, 4), (4, 8), (4, 9)],
        '-': [(0, 1), (0, 0), (3, 0), (7, 0), (3, 3), (3, 4), (7, 8), (0, 9)]}
lines = []
for mode in '+-':
    Y = triad(0, mode)
    assert set(ROWS[mode]) == set(tr(Y, Y))
    A = {g: A_normalized(d, mode) for g, d in ((1, 1), (2, 2), (3, 3), (6, 6))}
    src = [LABEL[(xi(0, mode, k)[2], xi(0, mode, k)[1])] for k in TYPES]
    lines.append(r'\midrule')
    lines.append(r'\(Y=X_0^%s\) & & \multicolumn{2}{l}{\(h_{%d}\)} & \multicolumn{2}{l}{\(h_{%d}\)} & '
                 r'& \multicolumn{2}{l}{\(h_{%d}\)} & \multicolumn{2}{l}{\(h_{%d}\)}\\'
                 % ((mode,) + tuple(src)))
    lines.append(r'\cmidrule(lr){3-6}\cmidrule(lr){8-11}')
    for e in ROWS[mode]:
        cells = []
        j0s = []
        for k in TYPES:
            s = xi(0, mode, k)
            t = act(e, s)
            j0s.append((t[0] - s[0]) % 6)
            code = r'\,'.join('{\\bullet}' if (e, k) in A[g] else '{\\circ}' for g in (1, 2, 3, 6))
            cells.append(r'\(h_{%d}\) & \(%s\)' % (LABEL[(t[2], t[1])], code))
        assert j0s[0] == j0s[1] and j0s[2] == j0s[3]
        lines.append(r'\(T_{%d}\cdot%d\) & %d & %s & %s & %d & %s & %s\\'
                     % (e[0], e[1], j0s[0], cells[0], cells[1], j0s[2], cells[2], cells[3]))
with open('transfer_table.tex', 'w') as fh:
    fh.write('\n'.join(lines) + '\n')
print('Wrote transfer_table.tex')

